SUPG-stabilized stabilization-free VEM: a numerical investigation

We numerically investigate the possibility of defining stabilization-free Virtual Element (VEM) discretizations of advection-diffusion problems in the advection-dominated regime. To this end, we consider a SUPG stabilized formulation of the scheme. Numerical tests comparing the proposed method with standard VEM show that the lack of an additional arbitrary stabilization term, typical of VEM schemes, that adds artificial diffusion to the discrete solution, allows to better approximate boundary layers, in particular in the case of a low order scheme.

==> Figures/data.m <==
%Peclet:

%% Mesh 1
%Sottomesh 1
1.677714037719513e+07     8.388570188597564e+06     4.194285094298782e+06     2.097142547149391e+06
%Sottomesh 2
4.194285094298782e+06     2.097142547149391e+06     1.048571273574695e+06     5.242856367873477e+05
%Sottomesh 3
1.006628422631708e+06     5.033142113158539e+05     2.516571056579270e+05     1.258285528289635e+05
%Sottomesh 4
1.006628422631708e+06     5.033142113158539e+05     2.516571056579270e+05     1.258285528289635e+05
 
     
%% Mesh 2
%Sottomesh 1
1.338138490571108e+07     6.690692452855539e+06     3.345346226427771e+06  1.672673113213885e+06
%Sottomesh 2
3.345346226427769e+06     1.672673113213885e+06     8.363365566069427e+05     4.181682783034713e+05
%Sottomesh 3
8.028830943426648e+05     4.014415471713324e+05     2.007207735856663e+05     1.003603867928331e+05
%Sottomesh 4
8.028830943426648e+05     4.014415471713324e+05     2.007207735856663e+05     1.003603867928331e+05


%% Mesh 3
%Sottomesh 1
6.491649034443328e+06     4.477861860797084e+06     2.636793052965296e+06     1.911726927304865e+06
%Sottomesh 2
1.622912258610832e+06     1.119465465199271e+06     6.591982632413240e+05     4.779317318262162e+05
%Sottomesh 3
 3.894989420665997e+05     2.686717116478251e+05     1.582075831779178e+05     1.147036156382919e+05
%Sottomesh 4
3.894989420665997e+05     2.686717116478251e+05     1.582075831779178e+05     1.147036156382919e+05
